A nonlocal operator method for solving partial differential equations

We propose a nonlocal operator method for solving partial differential equations (PDEs). The nonlocal operator is derived from the Taylor series expansion of the unknown field, and can be regarded as the integral form "equivalent" to the differential form in the sense of nonlocal interaction. The variation of a nonlocal operator is similar to the derivative of shape function in meshless and finite element methods, thus circumvents difficulty in the calculation of shape function and its derivatives. {The nonlocal operator method is consistent with the variational principle and the weighted residual method, based on which the residual and the tangent stiffness matrix can be obtained with ease.} The nonlocal operator method is equipped with an hourglass energy functional to satisfy the linear consistency of the field. Higher order nonlocal operators and higher order hourglass energy functional are generalized. The functional based on the nonlocal operator converts the construction of residual and stiffness matrix into a series of matrix multiplications on the nonlocal operators. The nonlocal strong forms of different functionals can be obtained easily via support and dual-support, two basic concepts introduced in the paper. Several numerical examples are presented to validate the method.

==> horizonElement/HessianMatrix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8183,        288]
NotebookOptionsPosition[      7096,        245]
NotebookOutlinePosition[      7438,        260]
CellTagsIndexPosition[      7395,        257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k7", ",", "k8", ",", "k8", ",", "k9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k8", ",", "k9", ",", "k9", ",", "k10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k8", ",", "k9", ",", "k9", ",", "k10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k9", ",", "k10", ",", "k10", ",", "k11"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "y", ",", "z"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745211769310478*^9, 3.74521183932944*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7452236894500666`*^9, 3.7452236935746765`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"k7", "k8", "k8", "k9"},
     {"k8", "k9", "k9", "k10"},
     {"k8", "k9", "k9", "k10"},
     {"k9", "k10", "k10", "k11"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7452236939666777`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k7", ",", "k8", ",", "k9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k8", ",", "k9", ",", "k10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k9", ",", "k10", ",", "k11"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"X3", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"2", " ", "y"}], ",", "z"}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"X3", ".", "K3", ".", "X3"}], "-", 
   RowBox[{"X", ".", "K", ".", "X"}]}]}]], "Input",
 CellChangeTimes->{{3.7452120774579935`*^9, 3.745212109809183*^9}, {
  3.7452236690108147`*^9, 3.745223684166252*^9}, {3.7452237205239506`*^9, 
  3.745223736061591*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745212105585579*^9, 3.745212110741206*^9}, 
   3.7452236855996575`*^9, {3.745223728027969*^9, 3.7452237372621937`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K3", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7452237032771006`*^9, 3.7452237083533125`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"k7", "k8", "k9"},
     {"k8", "k9", "k10"},
     {"k9", "k10", "k11"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.745223708918315*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", ",", "y", ",", "z"}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7452121942329416`*^9, 3.745212217565426*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "2"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  SuperscriptBox["z", "2"]}]], "Output",
 CellChangeTimes->{{3.745212211762308*^9, 3.7452122182269564`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", ",", 
    RowBox[{"2", "y"}], ",", "z"}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{"x", ",", 
    RowBox[{"2", "y"}], ",", "z"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.745212230357197*^9, 3.7452122382478695`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "2"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  SuperscriptBox["z", "2"]}]], "Output",
 CellChangeTimes->{3.7452122390178814`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{
    RowBox[{"x", "^", "4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"y", "-", "0.5"}], ")"}], "^", "4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7452261998786325`*^9, 3.7452262052579403`*^9}, {
  3.745227528829219*^9, 3.745227534360634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"du", "=", 
  RowBox[{"D", "[", 
   RowBox[{"u", ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7452262104792385`*^9, 3.7452262530406733`*^9}, {
  3.7452276159570103`*^9, 3.7452276173182125`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["x", "3"]}], ",", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.5`"}], "+", "y"}], ")"}], "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7452262241120186`*^9, 3.745226253602705*^9}, 
   3.7452276283490357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Div", "[", 
  RowBox[{"du", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7452262574669266`*^9, 3.745226276535017*^9}, {
  3.7452276345822487`*^9, 3.745227634800649*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"12", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.5`"}], "+", "y"}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.745226266325433*^9, 3.7452262773980665`*^9}, 
   3.7452276365824537`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.745226247446353*^9, 3.745226249238456*^9}}]
},
WindowSize->{759, 738},
WindowMargins->{{Automatic, 27}, {3, Automatic}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 656, 18, 52, "Input"],
Cell[CellGroupData[{
Cell[1239, 42, 129, 2, 31, "Input"],
Cell[1371, 46, 724, 20, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2132, 71, 716, 20, 52, "Input"],
Cell[2851, 93, 170, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3058, 100, 130, 2, 31, "Input"],
Cell[3191, 104, 671, 19, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3899, 128, 481, 14, 31, "Input"],
Cell[4383, 144, 224, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4644, 155, 521, 16, 31, "Input"],
Cell[5168, 173, 200, 6, 31, "Output"]
}, Open  ]],
Cell[5383, 182, 315, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[5723, 195, 303, 8, 31, "Input"],
Cell[6029, 205, 348, 11, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6414, 221, 248, 6, 31, "Input"],
Cell[6665, 229, 320, 10, 31, "Output"]
}, Open  ]],
Cell[7000, 242, 92, 1, 31, "Input"]
}
]
*)

(* End of internal cache information *)



==> horizonElement/HessianParticle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87697,       2707]
NotebookOptionsPosition[     84983,       2609]
NotebookOutlinePosition[     85324,       2624]
CellTagsIndexPosition[     85281,       2621]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ndim", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}], "*", "ndim"}], "+", "j"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Hv", "=", 
   RowBox[{"Flatten", "[", "H", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"x", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gradu", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"du", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.743005642631754*^9, 3.7430057532960835`*^9}, {
  3.7430057867199945`*^9, 3.7430058077872*^9}, {3.743005874720028*^9, 
  3.7430059254459295`*^9}, {3.743006724388626*^9, 3.743006724533635*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{
  3.7430057579073467`*^9, {3.743005817665765*^9, 3.7430058199318943`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", "1", "]"}], 
      RowBox[{"h", "[", "2", "]"}], 
      RowBox[{"h", "[", "3", "]"}]},
     {
      RowBox[{"h", "[", "4", "]"}], 
      RowBox[{"h", "[", "5", "]"}], 
      RowBox[{"h", "[", "6", "]"}]},
     {
      RowBox[{"h", "[", "7", "]"}], 
      RowBox[{"h", "[", "8", "]"}], 
      RowBox[{"h", "[", "9", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.743005758713393*^9, {3.7430058143455753`*^9, 3.7430058204619246`*^9}, 
   3.743006728069837*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Hv"], "Input",
 CellChangeTimes->{{3.743005768437949*^9, 3.7430057690909863`*^9}, {
  3.743005839893036*^9, 3.7430058403860645`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"h", "[", "1", "]"}], ",", 
   RowBox[{"h", "[", "2", "]"}], ",", 
   RowBox[{"h", "[", "3", "]"}], ",", 
   RowBox[{"h", "[", "4", "]"}], ",", 
   RowBox[{"h", "[", "5", "]"}], ",", 
   RowBox[{"h", "[", "6", "]"}], ",", 
   RowBox[{"h", "[", "7", "]"}], ",", 
   RowBox[{"h", "[", "8", "]"}], ",", 
   RowBox[{"h", "[", "9", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7430058408470907`*^9, 3.7430067303129654`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KX", "=", 
   RowBox[{"TensorProduct", "[", 
    RowBox[{"X", ",", "X"}], "]"}]}], ";", 
  RowBox[{"f1", "=", 
   RowBox[{"u", " ", 
    RowBox[{"TensorProduct", "[", 
     RowBox[{"X", ",", "X"}], "]"}]}]}], ";", 
  RowBox[{"f2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"gradu", ".", "X"}], ")"}], " ", 
    RowBox[{"TensorProduct", "[", 
     RowBox[{"X", ",", "X"}], "]"}]}]}], ";", 
  RowBox[{"f3", "=", 
   RowBox[{"KX", ".", "H", ".", "KX"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.743005948557252*^9, 3.743006027626774*^9}}],

Cell[CellGroupData[{

Cell[BoxData["f1"], "Input",
 CellChangeTimes->{{3.743006029799898*^9, 3.743006030148918*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
     RowBox[{"u", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "2", "]"}]}], ",", 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.743006030893961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["f2"], "Input",
 CellChangeTimes->{{3.7430060318000126`*^9, 3.7430060320580273`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "1", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"du", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"du", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"du", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"du", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"du", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"du", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"du", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"du", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.743006032544055*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["f3"], "Input",
 CellChangeTimes->{{3.7430060355862293`*^9, 3.7430060358882465`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "3", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "4", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "3", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "4", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7430060368353004`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7430060798077583`*^9, 3.7430060833949637`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"f1", "-", "f2", "-", "f3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.743006181868596*^9, 3.7430062142064457`*^9}, {
  3.743006326887891*^9, 3.74300634085869*^9}}],

Cell[CellGroupData[{

Cell[BoxData["eqs"], "Input",
 CellChangeTimes->{{3.7430062176866446`*^9, 3.7430062181756725`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "4", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "4", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.743006218763706*^9, 3.7430065326486597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f1", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.7430065074382176`*^9, 3.74300650975535*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.743006510519394*^9, 3.7430067466068974`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f2", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.743006511970477*^9, 3.743006514557625*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.7430065152976675`*^9, 3.7430067484880047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f3", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.7430065164597335`*^9, 3.743006518377843*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.7430065189678774`*^9, 3.743006750408115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"B", ",", "A"}], "}"}], "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"CoefficientArrays", "[", 
    RowBox[{"eqs", ",", "Hv"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7430062261191273`*^9, 3.743006248792424*^9}, {
  3.7430063510182705`*^9, 3.7430063521163335`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"du", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"du", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"x", "[", "1", "]"}], "4"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "3"]}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "4"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "3"]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "3"]}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "4"]}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.743006239558896*^9, 3.7430062527086477`*^9}, {
   3.743006347264056*^9, 3.743006352681366*^9}, 3.743006547352501*^9, 
   3.7430067562984514`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.7430065608062696`*^9, 3.743006564356473*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9"}], "}"}]], "Output",
 CellChangeTimes->{3.743006564867502*^9, 3.7430067622387915`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.743006566764611*^9, 3.7430065729469643`*^9}}],

Cell[BoxData[
 RowBox[{"{", "9", "}"}]], "Output",
 CellChangeTimes->{{3.74300657025181*^9, 3.7430065735169973`*^9}, 
   3.7430067644729195`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["B"], "Input",
 CellChangeTimes->{3.743006579399334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.743006580156377*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "A"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.743006591248011*^9, 3.7430066087590127`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox[
       RowBox[{"x", "[", "1", "]"}], "4"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "2", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "2", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "2", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "2", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"]}], 
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "4"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "3"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}]},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}], 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "3"]}], 
      SuperscriptBox[
       RowBox[{"x", "[", "3", "]"}], "4"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7430065930741158`*^9, 3.743006609460053*^9}, 
   3.7430067707882805`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["B"], "Input",
 CellChangeTimes->{3.7430064064744425`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"u", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"u", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"du", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"du", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.743006407054476*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TensorProduct", "[", 
   RowBox[{"KX", ",", "KX"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.743006630160237*^9, 3.74300665958892*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          SuperscriptBox[
           RowBox[{"x", "[", "1", "]"}], "4"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "2", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "2", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "2", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "2", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"x", "[", "2", "]"}], "4"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "3"], " ", 
           RowBox[{"x", "[", "3", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "1", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}]},
         {
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}], 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "3", "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "4"]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7430066410948625`*^9, 3.743006660145952*^9}, 
   3.7430067768136253`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"r", " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ";", 
  RowBox[{"y", "=", 
   RowBox[{"r", " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ki", "=", 
   RowBox[{"TensorProduct", "[", 
    RowBox[{"xi", ",", "xi"}], "]"}]}], ";", 
  RowBox[{"K4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "^", "4"}], ",", 
       RowBox[{
        RowBox[{"x", "^", "3"}], " ", "y"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "3"}], " ", "y"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "^", "3"}], " ", "y"}], ",", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}], ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}], ",", " ", 
       RowBox[{"x", " ", 
        RowBox[{"y", "^", "3"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "^", "3"}], " ", "y"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}], ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "^", "3"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "^", "3"}]}], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "^", "3"}]}], ",", 
       RowBox[{"y", "^", "4"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7430775767338676`*^9, 3.743077766177703*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K4", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7430777690558677`*^9, 3.7430777727080765`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]},
     {
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]},
     {
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]},
     {
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7430777734821205`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"iK4", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"r", "  ", "K4"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", "0", ",", 
      RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7430777840067225`*^9, 3.7430778288582883`*^9}, 
   3.74307790914688*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "8"], ",", "0", ",", "0", ",", 
     FractionBox["\[Pi]", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["\[Pi]", "24"], ",", 
     FractionBox["\[Pi]", "24"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["\[Pi]", "24"], ",", 
     FractionBox["\[Pi]", "24"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "24"], ",", "0", ",", "0", ",", 
     FractionBox["\[Pi]", "8"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.743077836019698*^9, 3.743077910990986*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "iK4", "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.7430779163442917`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"iK4", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.743077933838293*^9, 3.7430779372674885`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["\[Pi]", "8"], "0", "0", 
      FractionBox["\[Pi]", "24"]},
     {"0", 
      FractionBox["\[Pi]", "24"], 
      FractionBox["\[Pi]", "24"], "0"},
     {"0", 
      FractionBox["\[Pi]", "24"], 
      FractionBox["\[Pi]", "24"], "0"},
     {
      FractionBox["\[Pi]", "24"], "0", "0", 
      FractionBox["\[Pi]", "8"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.743077937881524*^9}]
}, Open  ]],

Cell["\<\
It is normal the rank of iK4 is 3, because Hessian matrix is symmetric.\
\>", "Item",
 CellChangeTimes->{{3.7430781202199535`*^9, 3.7430781458064165`*^9}}]
},
WindowSize->{784, 812},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1231, 36, 92, "Input"],
Cell[CellGroupData[{
Cell[1814, 60, 154, 3, 31, "Input"],
Cell[1971, 65, 1026, 30, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3034, 100, 147, 2, 31, "Input"],
Cell[3184, 104, 472, 12, 31, "Output"]
}, Open  ]],
Cell[3671, 119, 577, 17, 31, "Input"],
Cell[CellGroupData[{
Cell[4273, 140, 94, 1, 31, "Input"],
Cell[4370, 143, 587, 19, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4994, 167, 98, 1, 31, "Input"],
Cell[5095, 170, 1610, 52, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6742, 227, 98, 1, 31, "Input"],
Cell[6843, 230, 3814, 116, 55, "Output"]
}, Open  ]],
Cell[10672, 349, 96, 1, 31, "Input"],
Cell[10771, 352, 258, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[11054, 362, 99, 1, 31, "Input"],
Cell[11156, 365, 5331, 167, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16524, 537, 127, 2, 31, "Input"],
Cell[16654, 541, 139, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16830, 549, 126, 2, 31, "Input"],
Cell[16959, 553, 141, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17137, 561, 128, 2, 31, "Input"],
Cell[17268, 565, 139, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17444, 573, 323, 8, 31, "Input"],
Cell[17770, 583, 21287, 643, 592, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39094, 1231, 127, 2, 31, "Input"],
Cell[39224, 1235, 139, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39400, 1243, 127, 2, 31, "Input"],
Cell[39530, 1247, 145, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39712, 1255, 69, 1, 31, "Input"],
Cell[39784, 1258, 1943, 63, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41764, 1326, 145, 3, 31, "Input"],
Cell[41912, 1331, 12980, 398, 174, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54929, 1734, 71, 1, 31, "Input"],
Cell[55003, 1737, 1943, 63, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56983, 1805, 190, 4, 31, "Input"],
Cell[57176, 1811, 19349, 527, 174, "Output"]
}, Open  ]],
Cell[76540, 2341, 2030, 64, 132, "Input"],
Cell[CellGroupData[{
Cell[78595, 2409, 130, 2, 31, "Input"],
Cell[78728, 2413, 3659, 104, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82424, 2522, 403, 11, 31, "Input"],
Cell[82830, 2535, 663, 19, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83530, 2559, 86, 2, 31, "Input"],
Cell[83619, 2563, 72, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83728, 2569, 129, 2, 31, "Input"],
Cell[83860, 2573, 939, 28, 118, "Output"]
}, Open  ]],
Cell[84814, 2604, 165, 3, 29, "Item"]
}
]
*)

(* End of internal cache information *)


==> horizonElement/MinimalNeighbors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19411,        740]
NotebookOptionsPosition[     16099,        617]
NotebookOutlinePosition[     16443,        632]
CellTagsIndexPosition[     16400,        629]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"n", "+", 
  RowBox[{"n", 
   RowBox[{"(", 
    RowBox[{"n", "-", "1"}], ")"}]}], "+", 
  RowBox[{"n", 
   RowBox[{"(", 
    RowBox[{"n", "-", "1"}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "2"}], ")"}], "/", "6"}]}]}]], "Input",
 CellChangeTimes->{{3.744866535081794*^9, 3.7448665350837936`*^9}}],

Cell[BoxData[
 RowBox[{"n", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}]], "Output",
 CellChangeTimes->{3.7448665429212418`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"n", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "n", " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"3", " ", "n"}], "+", 
    SuperscriptBox["n", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.744866547333494*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "+", 
  RowBox[{"n", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", "2"}], ")"}]}], "+", 
  RowBox[{"3", " ", "n", 
   RowBox[{"(", 
    RowBox[{"n", "-", "1"}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "2"}], ")"}], "/", "6"}]}], "+", 
  RowBox[{"n", 
   RowBox[{"(", 
    RowBox[{"n", "-", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"n", "-", "2"}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "3"}], ")"}], "/", "24"}]}]}]], "Input",
 CellChangeTimes->{{3.7448665748680696`*^9, 3.7448666097680655`*^9}}],

Cell[BoxData[
 RowBox[{"n", "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}]], "Output",
 CellChangeTimes->{3.7448666108191257`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"n", "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", "n", " ", 
  RowBox[{"(", 
   RowBox[{"6", "+", 
    RowBox[{"11", " ", "n"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["n", "2"]}], "+", 
    SuperscriptBox["n", "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.744866613890301*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{
   RowBox[{"n", "-", "1", "+", "4"}], ",", 
   RowBox[{"n", "-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.744868232529235*^9, 3.7448682358153667`*^9}, {
  3.744868280049269*^9, 3.7448682830263753`*^9}, {3.7448683504710827`*^9, 
  3.744868359060548*^9}, {3.744868420734228*^9, 3.7448684603529725`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", "n", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "n"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7448682836634016`*^9, 3.7448683603246202`*^9, {3.7448684414401703`*^9, 
   3.744868460823975*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{
   RowBox[{"n", "+", "k", "-", "1"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.7448683038761234`*^9, 3.744868310419479*^9}, 
   3.7448690429550114`*^9}],

Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "k", "+", "n"}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "k"}]}], "]"}]], "Output",
 CellChangeTimes->{3.7448683109744906`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "n"}], ";", 
   RowBox[{"c2", "=", 
    RowBox[{
     RowBox[{"n", " ", 
      RowBox[{"n", "/", "2"}]}], "+", 
     RowBox[{"n", "/", "2"}]}]}], ";", 
   RowBox[{"c3", "=", 
    RowBox[{
     FractionBox["1", "6"], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}]}]}], ";", 
   RowBox[{"c4", "=", 
    RowBox[{
     FractionBox["1", "24"], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"11", " ", "n"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       SuperscriptBox["n", "3"]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7448667909374275`*^9, 3.7448668280245495`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "24"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "n"}], ")"}]}], "-", "c4"}]], "Input",
 CellChangeTimes->{{3.7448684829137254`*^9, 3.744868486969846*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "24"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "n"}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "24"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"11", " ", "n"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["n", "2"]}], "+", 
     SuperscriptBox["n", "3"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7448684879698496`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "24"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"11", " ", "n"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      SuperscriptBox["n", "3"]}], ")"}]}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.744868491060961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "=", 
  RowBox[{"c1", "+", "c2"}]}]], "Input",
 CellChangeTimes->{{3.7448668299186573`*^9, 3.7448668528579693`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "n"}], "2"], "+", 
  FractionBox[
   SuperscriptBox["n", "2"], "2"]}]], "Output",
 CellChangeTimes->{{3.7448668357749925`*^9, 3.744866853788023*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "/.", 
  RowBox[{"n", "\[Rule]", "2"}]}]], "Input",
 CellChangeTimes->{{3.7448668549920917`*^9, 3.744866866032723*^9}}],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{{3.7448668585932975`*^9, 3.7448668668397694`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "/.", 
  RowBox[{"n", "\[Rule]", "3"}]}]], "Input",
 CellChangeTimes->{{3.7448668694369173`*^9, 3.7448668727061048`*^9}}],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.744866873484149*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "/.", 
  RowBox[{"n", "\[Rule]", "4"}]}]], "Input",
 CellChangeTimes->{{3.744866889182047*^9, 3.7448668922912245`*^9}}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.7448668929642634`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", "=", 
  RowBox[{"c1", "+", "c2", "+", "c3"}]}]], "Input",
 CellChangeTimes->{{3.744866900236679*^9, 3.7448669036928773`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "n"}], "2"], "+", 
  FractionBox[
   SuperscriptBox["n", "2"], "2"], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", "n"}], "+", 
     SuperscriptBox["n", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7448669054129753`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", "/.", 
  RowBox[{"n", "\[Rule]", "2"}]}]], "Input",
 CellChangeTimes->{{3.744866907079071*^9, 3.744866910192249*^9}}],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.744866910964293*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", "/.", 
  RowBox[{"n", "\[Rule]", "3"}]}]], "Input",
 CellChangeTimes->{{3.744866914453492*^9, 3.744866919950807*^9}}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.7448669207108507`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", "/.", 
  RowBox[{"n", "\[Rule]", "4"}]}]], "Input",
 CellChangeTimes->{{3.744866922959979*^9, 3.7448669298553734`*^9}}],

Cell[BoxData["34"], "Output",
 CellChangeTimes->{3.7448669304614077`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C4", "=", 
  RowBox[{"C3", "+", "c4"}]}]], "Input",
 CellChangeTimes->{{3.744866951682622*^9, 3.744866955283828*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "n"}], "2"], "+", 
  FractionBox[
   SuperscriptBox["n", "2"], "2"], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", "n"}], "+", 
     SuperscriptBox["n", "2"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"11", " ", "n"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["n", "2"]}], "+", 
     SuperscriptBox["n", "3"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.74486696091415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C4", "/.", 
  RowBox[{"n", "\[Rule]", "2"}]}]], "Input",
 CellChangeTimes->{{3.744866962505241*^9, 3.7448669660934463`*^9}}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.7448669667984867`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C4", "/.", 
  RowBox[{"n", "\[Rule]", "3"}]}]], "Input",
 CellChangeTimes->{{3.7448669684715824`*^9, 3.744866972204796*^9}}],

Cell[BoxData["34"], "Output",
 CellChangeTimes->{3.7448669730348434`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C4", "/.", 
  RowBox[{"n", "\[Rule]", "4"}]}]], "Input",
 CellChangeTimes->{{3.7448669740869036`*^9, 3.7448669788631763`*^9}}],

Cell[BoxData["69"], "Output",
 CellChangeTimes->{3.7448669795072136`*^9}]
}, Open  ]],

Cell[BoxData["Combination"], "Input",
 CellChangeTimes->{{3.7448680827841988`*^9, 3.7448680897754145`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{"4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.744868157039793*^9, 3.744868180397895*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{{3.744868171862448*^9, 3.7448681810979347`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{"5", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7448681856901803`*^9, 3.744868197148769*^9}}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.7448681935135994`*^9, 3.744868200117854*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"k", "+", "n", "-", "1"}], ",", "k"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.744869056163767*^9, 3.7448690859674716`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "n"}], "+", 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"m", "+", "n"}], ",", 
     RowBox[{"1", "+", "m"}]}], "]"}], "+", 
   RowBox[{"m", " ", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"m", "+", "n"}], ",", 
      RowBox[{"1", "+", "m"}]}], "]"}]}]}], "n"]], "Output",
 CellChangeTimes->{3.744869087021532*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cmn", "=", 
  RowBox[{"Simplify", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "n"}], "+", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"m", "+", "n"}], ",", 
       RowBox[{"1", "+", "m"}]}], "]"}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"m", "+", "n"}], ",", 
        RowBox[{"1", "+", "m"}]}], "]"}]}]}], "n"], "]"}]}]], "Input",
 CellChangeTimes->{{3.7448692711130147`*^9, 3.744869272023067*^9}},
 NumberMarks->False],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "n"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"m", "+", "n"}], ",", 
      RowBox[{"1", "+", "m"}]}], "]"}]}]}], "n"]], "Output",
 CellChangeTimes->{3.744869117027248*^9, 3.7448692729011173`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cmn", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "\[Rule]", "4"}], ",", 
    RowBox[{"m", "\[Rule]", "4"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.744869274448206*^9, 3.7448692819586353`*^9}}],

Cell[BoxData["69"], "Output",
 CellChangeTimes->{3.7448692825966716`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cmn", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "\[Rule]", "3"}], ",", 
    RowBox[{"m", "\[Rule]", " ", "3"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.744879105937926*^9, 3.74487911921917*^9}}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.7448791198595734`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cmn", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "\[Rule]", "4"}], ",", 
    RowBox[{"m", "\[Rule]", "6"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7448791591786985`*^9, 3.744879165455518*^9}, {
  3.744879534505889*^9, 3.7448795369324975`*^9}, {3.744879633683601*^9, 
  3.744879772744254*^9}, {3.74488018162175*^9, 3.7448804800664964`*^9}}],

Cell[BoxData["209"], "Output",
 CellChangeTimes->{
  3.7448791659821215`*^9, 3.7448795374336987`*^9, {3.7448796351612062`*^9, 
   3.744879773107055*^9}, {3.7448801826561537`*^9, 3.7448804804096975`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"cmn", "/"}]], "Input",
 CellChangeTimes->{{3.744879527292465*^9, 3.744879528149867*^9}}]
},
WindowSize->{759, 738},
WindowMargins->{{80, Automatic}, {-47, Automatic}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 341, 11, 31, "Input"],
Cell[924, 35, 402, 14, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1363, 54, 425, 15, 46, "Input"],
Cell[1791, 71, 231, 7, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2059, 83, 650, 22, 31, "Input"],
Cell[2712, 107, 730, 26, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3479, 138, 765, 27, 46, "Input"],
Cell[4247, 167, 295, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4579, 181, 360, 7, 31, "Input"],
Cell[4942, 190, 366, 11, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5345, 206, 214, 5, 31, "Input"],
Cell[5562, 213, 227, 7, 31, "Output"]
}, Open  ]],
Cell[5804, 223, 815, 26, 68, "Input"],
Cell[CellGroupData[{
Cell[6644, 253, 341, 10, 46, "Input"],
Cell[6988, 265, 550, 18, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7575, 288, 577, 19, 46, "Input"],
Cell[8155, 309, 70, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8262, 315, 145, 3, 31, "Input"],
Cell[8410, 320, 209, 6, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8656, 331, 148, 3, 31, "Input"],
Cell[8807, 336, 98, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8942, 342, 150, 3, 31, "Input"],
Cell[9095, 347, 70, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9202, 353, 148, 3, 31, "Input"],
Cell[9353, 358, 73, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9463, 364, 154, 3, 31, "Input"],
Cell[9620, 369, 362, 12, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10019, 386, 146, 3, 31, "Input"],
Cell[10168, 391, 70, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10275, 397, 146, 3, 31, "Input"],
Cell[10424, 402, 73, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10534, 408, 148, 3, 31, "Input"],
Cell[10685, 413, 73, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10795, 419, 141, 3, 31, "Input"],
Cell[10939, 424, 602, 20, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11578, 449, 148, 3, 31, "Input"],
Cell[11729, 454, 73, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11839, 460, 148, 3, 31, "Input"],
Cell[11990, 465, 73, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12100, 471, 150, 3, 31, "Input"],
Cell[12253, 476, 73, 1, 31, "Output"]
}, Open  ]],
Cell[12341, 480, 107, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[12473, 485, 150, 3, 31, "Input"],
Cell[12626, 490, 96, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12759, 496, 152, 3, 31, "Input"],
Cell[12914, 501, 97, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13048, 507, 303, 8, 31, "Input"],
Cell[13354, 517, 396, 13, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13787, 535, 525, 16, 46, "Input"],
Cell[14315, 553, 348, 11, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14700, 569, 229, 6, 31, "Input"],
Cell[14932, 577, 73, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15042, 583, 231, 6, 31, "Input"],
Cell[15276, 591, 73, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15386, 597, 376, 8, 31, "Input"],
Cell[15765, 607, 203, 3, 64, "Output"]
}, Open  ]],
Cell[15983, 613, 112, 2, 31, "Input"]
}
]
*)

(* End of internal cache information *)



==> horizonElement/kernel_function_plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     70952,       1313]
NotebookOptionsPosition[     70057,       1277]
NotebookOutlinePosition[     70556,       1298]
CellTagsIndexPosition[     70470,       1293]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kc", "[", 
    RowBox[{"r_", ",", "h_", ",", "rc_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "h"}], " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r", "-", "rc"}], "]"}], "/", "h"}], "\[LessEqual]", "1"}], 
      ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"r", "-", "rc"}], "]"}], "/", "h"}]}], ")"}], "^", "3"}],
         "-", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"r", "-", "rc"}], "]"}], "/", "h"}], "<", "0.5"}], ",", 
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.5", "-", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"r", "-", "rc"}], "]"}], "/", "h"}]}], ")"}], "^", 
            "3"}]}], ",", "0"}], "]"}]}], ")"}], ",", "0"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7434207317830763`*^9, 3.7434208064353456`*^9}, {
  3.7434208617825117`*^9, 3.743420874418234*^9}, {3.743420943143165*^9, 
  3.7434209521346793`*^9}, {3.7434209949541283`*^9, 3.743421020104567*^9}, {
  3.7434210797279773`*^9, 3.7434210962349215`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Plot"}]], "Input",
 CellChangeTimes->{{3.7434208159008875`*^9, 3.743420824216363*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox["\<\"\\!\\(\\*RowBox[{\\\"Plot\\\", \\\"[\\\", RowBox[{StyleBox[\\\
\"f\\\", \\\"TI\\\"], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) generates \
a plot of \\!\\(\\*StyleBox[\\\"f\\\", \\\"TI\\\"]\\) as a function of \\!\\(\
\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) from \
\\!\\(\\*SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]]\\) to \\!\\(\\*SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]\\). \\n\\!\\(\\*RowBox[{\\\"Plot\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"f\\\", \\\"TI\\\"], StyleBox[\\\"1\\\", \
\\\"TR\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"f\\\", \\\"TI\\\"], \
StyleBox[\\\"2\\\", \\\"TR\\\"]], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\
\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) plots \
several functions \\!\\(\\*SubscriptBox[StyleBox[\\\"f\\\", \\\"TI\\\"], \
StyleBox[\\\"i\\\", \\\"TI\\\"]]\\). \\n\\!\\(\\*RowBox[{\\\"Plot\\\", \
\\\"[\\\", RowBox[{StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"{\\\", StyleBox[\\\"x\\\", \\\"TI\\\"], \\\"}\\\"}], \\\"\
\[Element]\\\", StyleBox[\\\"reg\\\", \\\"TI\\\"]}]}], \\\"]\\\"}]\\) takes \
the variable \\!\\(\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) to be in the \
geometric region \\!\\(\\*StyleBox[\\\"reg\\\", \\\"TI\\\"]\\).\"\>", "MSG"], 
  "\[NonBreakingSpace]", 
  ButtonBox[
   StyleBox["\[RightSkeleton]", "SR"],
   Active->True,
   BaseStyle->"Link",
   ButtonData->"paclet:ref/Plot"]}]], "Print", "PrintUsage",
 CellChangeTimes->{3.7434208249374037`*^9},
 CellTags->"Info3743428024-9503418"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Kc", "[", 
      RowBox[{"r", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"Kc", "[", 
      RowBox[{"r", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"Kc", "[", 
      RowBox[{"r", ",", "1.4", ",", 
       RowBox[{"-", "1"}]}], "]"}], ",", 
     RowBox[{"Kc", "[", 
      RowBox[{"r", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Kc", "[", 
      RowBox[{"r", ",", "0.5", ",", 
       RowBox[{"-", "2"}]}], "]"}], ",", 
     RowBox[{"Kc", "[", 
      RowBox[{"r", ",", "1.8", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.743420828607614*^9, 3.743420848958778*^9}, {
  3.7434209625872774`*^9, 3.7434209799872723`*^9}, {3.743421031677229*^9, 
  3.7434210563536406`*^9}, {3.7434211026382875`*^9, 3.7434211302328663`*^9}, {
  3.7434211647498407`*^9, 3.743421237880023*^9}, {3.743421402795456*^9, 
  3.743421403792513*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN2Hc0Fn4XAHCiUmRvFRIZFZmVcRUVspI9CoWSEMrOpmgYmZEZQkJW1pfI
nplZj/EYj/HYkoz3957z/p7n/f5zz+ece+65/9x7zv1ym9tpWRwgISHhJCUh
+W/0nFFb3d/nqSb533NKYd0Y2iHaxmTyd8kfoo27XXbt1oiWQakUY9NEb0f9
OVndRrTL9Y83vd//X/2PO2kkUkTbyVuKsZmcIjj/sL1tShg3wa4hbRYCzVwE
Bw+0PAmd5CQ4b1XmyReNkwSP1vPw78UeJ5iNsUBPaYGd4Ilv3mOORmwEf2X7
wdWRyUIw/U/lMkoGZoI9yZ61KgQwEryMZ4nK7qUneEV0u3T9Kh3BG2ZpfEPH
aQjm0kxtra2lJNhq6RSvXRoFwVUH3iy4XjlIsGiDq+UN1gMEP9pP/jCru4v+
dYo2XkskYZNgeioZm13dZYJDP7DGN0gTTX1hoyWMi+hXtV1/jQ4SzZxjrKfa
s4QupY/6uZv6y9F3MZWMJSyhT6mpbXE9FXI0m+3MT62W0IS7y/VSxiE5Ko4X
z45cWEJ70ZNk8bPLchTyV/oStvGI7uGJ/LHDpEBusS0hWodHuJ3Yg5ZHqIE0
+Gtk/Ws8KmrXc3YTZYW9XJsNQz08ghgc86crp2C7m1dniQuPUqJX2lMkBWFz
a7TQb24ReW4008SwicLaiRhG1sJF1H5T21zo0kVYvnrLKcdzESV27cq8iQZY
sDraI39jEa0qDlRxCyjC7KtasV7aRZRWLkhqpaAMU/keEQ8HF5BQu7W2voAG
TPRJrO2mLiBSr/qIoXUtGP2L1wp/vIAMpr87pTTpwiBXZgGf1AKqHknzN2M3
gv5rZvTlJAvo58dpN1f8XeixZnfQaJ5HWeAT9DHdHDrfdndNRsyjlzqXPDgS
LaC18NUFF5N51Feo/1sd+wCafl0Lozrzjz3jtZddbaB+b285aXkOucyO/e6/
YA/feUo1JcrmkMrMVfpELQeoUnqS1+Q3hwJatDJ4k52g/LEg7R21OaTEu4RV
4HSGwpL4jsAxHLrhdoMuM98D8oZ1hDmycGg0stroQ5MXfCalefvFEYf6xbj8
rr/ygSy+RryCLA5tIi1OPk0/SL/poz5wCIdspazYDC8EQIr95VybzlmkOqH6
ol0kCBIj146Rxs2iBIo1XzuNlxCDsWgTODeLmGZlnWcWX8M7cs5zVZszqCjG
VKNFKhTCBAZeaVXPIEXKcV264DAIdlRRdb89g7TndvDV999BYAxZDs2JGTT/
ISiKGR8JfpUVlGnT0ygi/wumIDgaPA4Lt7S6TiMjn2L/6P04cDk7K2imMI3C
A/1/twzEw9NbycEbVNOI3K39EmfDB7B9z6ByMmkKrZsYnvN0SAbr6tZPBQ+n
0CUBLv6S4BSwmgo4ckNsCuWJRSTb5KaCqfBWo109Fpmr25+RZEsHY+18fvJQ
LMo8oAXVphlg4Gr9IsYAiyTlOhfyCzNBq3b4Rs3CJDKKCOMs9c0GBb2aenqG
ScSnZ3B1YjQPtIJSbimMTaD1ctpLuMx8MC3xG3b8PIHcJiYfnHYtAA+W66s9
NyZQmeuLoOizhVDU33wi2mMc9aw7q9BNlEDd4ZzMBuVxRBZSFmE4Vgo/pV6L
bTGPI55FW9mYqW+Aj9ZQNsgfQ0rsAz80D1aAel4mTrIVgzyol4IF1avBmvbR
frQlBrkwKbnpzlVDkP05pj8kGCSgU8vPGFwD1SIF8uUSo+j478SPhd3fQTS/
PBoSh9E9GlvN2JAfwFzQfk3J4RfamoRNa9sWEKUPM/pE9Qu9CM0x7xBtBQ2H
20+OZgwgTr1LrAFbrfBCdCC+dagfdWaJXtEOaoftgvE1zWt96IIR7R2l/k4Y
/bqebMDajcz0p5d3SXtgm6GkpKzgJ9oNiSxSsuwBFifXNg61n+haZfckR3MP
aIrvbY34dCGaXhlbhtBe8H9Ik1TX14GS97y61Rn6QfWRxE6vRxMiuVf+UWzm
F1DOHsNGFjUifCHZLv7SIDTfn27RwTegt2r7RadCBkHpTvT73rv1yOnQkNUX
/iE4PGTnFxnzAwV7c9lOOw1BvZ7SI52uOjSzPrl8Cw2B4q0/l3uv1iJW7y+B
vurDQNbedSrS/TsqXj6ewRsxDN9Vso7qFNYgCZruO996h0Fe0Wiwh7caPTiC
zbXVHoE9Hyt/gcoqhJNL07YNHQFPd1btT+crEbbXOYe9eQTcbN3WMunK0NgQ
z2sJyVHYshKq5fcrRZ/SzHh8H4zCM7Ph8Mz1YuTr6xkoFTMK64avzfkti5DO
KcFKxR+j4KAtJ5rZ/xWRXGBvj1kahWW1JVJ+5QL02Iik+hQLBmxvJHVllOWh
APW3sV3SGBjwSbmqoZ+L+Etczd6ZYKDXiXxCXTobXbvqcNLQAwNdVpY+6icz
UXG8UD9dDAbaDBu51Ek/ImtH/fCsPAw0qQlWq2GTkbxjti5DPQZCfFhR3JsE
JKjcLyg9gAF/q+HdWO1otJv8holuBgMeakkysexh6LOg/wn/VQzMWjZuitQE
IKZQa2W/bQzkWSTN3olzQOe81hN39zBQcUT+SaikASgI/rN79zHwxlqeO0PC
C9xUPx8R2sWA7kNWhl7qV3A+pzV+ehMDX9UbVR5deQe28dsrvIsYKHtATmXj
Hgf37f0PbGMwYHYlybLYMAlOupc0OHZgwEJdrqHYORUqacYvp5Vj4KHR8JmS
d+mg5qOuE5+GAZsHbi9K8j/B3ik12sfBGLB/yoorac+BgRuCFmceY8DJt1i5
dP4L7F0VUxtW/affG4I6xv75EGBVVBMvgAE5ddeAYfqv8Jpir9yVDAPV2o1F
xsmFcNbVUMJ/cBTqzCyZTapKII7JP9jCexSuPyi6PqL6DeJm5vXvaIxCoy25
s8lQGST0xoc0coxCq3tKv8lWJRzUoiGT+DwCcyp2qsJs38FwMvu5cuEwCLVH
3bcb+2duc7q+ZtoPg82tKo8vGbUwIpDNQio0DHi9Y5+FJX8ARWiu5njsEKzc
zz4mcrsR0k7atF42H4TzlKwq+kJN4EF+ZkfqyCBY5/sHepM1w0hmCqNT7i/A
7prsd35tgfPp77/srw3AQBTtyhPGDtip6TSqfdwPptjLc7/mfsKHDYH91fM9
8FzqCQVetxv8VkxvH67rhoTgDL4Dtd2AfaurUaTfDYMijPcE3/cA9TlZvLjP
T9D2XBxyu9kHu1LiUdxdnaDEnNTGkfMLeGj0SdX3m8HyYd+8MOsgeOS7/dwR
aYaACqqjiv6D8NWU+cm7+03w3dz1uo3xEHzql3om9LMBZL5ooQqqEUj58V6m
uKUODA+8HOl0GYF8m32mh3R14KqD/mKxI/CafND9rmEtFP8VunischQ+bzmo
1m3WAGua70Cu5BishvldU6iogoy2hJlSmzHAct4/1uNfCZK/Sze/p4yBhF35
eKlOBeioLDH2U4/D6sEOdkraMsA6Hj09rjgOFhmURXJ/SsEpgVds3m0cpKpQ
vdZcCYQvG93anx4HBpK35ZmTRcDN7mx65MQEsAUI9uTNF0KeQrgdw+0JCBKT
6+D9+xU6ohpfn0ETEFPd3j8hXABUshLNGtGT4EcjBiRDnyHYiD+3smkSKoS3
bWuccuCwG0e40M4kDMTU8E2wZcOBElLDw2ZY8HZMvhUYkAneveuyTyOwQLJj
1pd9MwN212a4J39gQfmvw6Gnx9NhS6QdVyU4BfshfSGSI6nwTKOm7azJFJiJ
d612tqbA2uPC/Li3U2DvY8N/uz4Z8Flxrs/Wp6DdNutaek4iYE9bHTlfNQ2X
MuWjZZpjwFzBcPH98jSw1qfIZspGA8ZMresIzwzgsIHU6zWRMPhBLHYqaAao
fJ4+K/wbDvqVfJ63y2bg2tlOkcd5YdA7xGZWszAD0uJqxm+cQqGTlUQg4dYs
8NgkxJ2+/QrUpdaoKP1n4Uv5dRsHsWBo0ZledimeBTWPp5+ThV9AfXhrqTYH
DgQo0iiLXPxBIR/Ff1fDAQgr2nHX+UJ1R4G3iDcO1p5ndXjx+0A5VawS1RQO
ohIZ+a87eMBFoVdn3VjmINBAyXOswRWKlb1oZ5XnYKj75bSXsjOIPXBY1/GY
A3dr16ycDSfIC7QYqM2dAz7XEpqlZgc4/1G/4sL4HHwwwhp3NNhDdu3NpESG
eXg5JJ+f3fsY0klEH7i7zIM219uFhctWcJqTVxWXNQ+H86ZVrmrfh2RZVhG9
kXlw9rwrzZdrBieNKRl/0CyAibdTlFbIHYh32/stenUB3O/a0ZQKGwJ77MpQ
ktMChB2+sJOgoAvRJVhEnbEAUzOXnXlrtICxrz/V49cCCGKOS2IUNSB8vTlo
jnIRQjgMyaVrlYGWoeqRvtwiON0TeZO0ogivL+Rr1NsvgllkCoVWnTwc1UwT
E09dhIucVrd47l6GF7bRLCm9i7Bt2npdQUMcDr0O/ktDgYcNg41iWr/z4Jft
ifG8jAdh76XVRRk+IGm2r523wcMBY14h9cuc8Hz2XoZBIh4GvvVMvcQxws4h
vZCGLjzksVN4XLl9FFx5VewkyJeA5oyAXZjDntymguztVMklwNOuXRLjXZJz
MheRonu4BLMxTkEvpAflVr15OLzeL8Hv3p0Jtr9VcnaJzPsLbUvw8eZHPoOM
N3Kbo/5PzpEsw7/3jITt83v32YjuSSYxLBUn2qHXV5NKk+hcmSDZwkCi+ShD
WcjXiWbNTG5JbV8heGe8TmzSb43gOh1KcnP8JsE8Bts1T1J3CebddTz2fJVU
/l9nGuw3T+oeJJjm4NG+QB8Kgu9U/VgSjackOIEsKs5rm5rgsRaHJn8aOoLn
hk5Tx9XSE2wZEfWnzZCR4L4uU5tDc0wEy+kWnaF5z0Iwi2/TS0lhNoJxa1bi
56fYCc5duGMpGHGc4KlXTHDt9EmCGR11TUX6OQk28hZiTCjmIjj96IB0mic3
wYslTUEROqcIXrjIcYaek4eYT6Y0GnmKaNN2p0g2PqJ777WTcZ8juuqNz5iw
NNGh2JlYNT2ixUMLqV6+JRpvOF5LFUF0Ji+1e2gU0SfKrXDRCUQfmmavT88m
ekDax6uugejwQ7mSSi1Eq3YNLra0E11jKW7c3Ut0VtjMxYlJou8bMy5bzBDN
eeZKBm6O6HcVcUwrK0SrBzW0Om0QTaG17re1RfT349zSHjtE/+9/h+D/AG/v
zMM=
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN2Gk41V3XAHDDGcxCRCoUSpF5Ss76RyLJlDLWje7IkJAKSUSIlCFD5rGk
bnMRbn9TZDwl8zxzDMc8Rt7e63qec579ZV+/a++1Pqy1v+wlZH3X8BYdDQ2N
Dy0Nzf/vj6cuL+/tHauk+c9yS+Nd69uh2vH62EbxFtUWP913765QfRZNZxie
pHo7eutIZQvV7hcyL/nE/0/+zJ0MGkWq7yI2snzXj1Kcj3d2SgsXotgjpOWW
WKMgxcHdTS5hYwIU5y2fdcnVO0LxYN2xE7/fHKKYb3+BsdbcQYpHv/gM3zPn
o7iQ76sgMesAxZxtF0uZuXgofkz/oFn92X6KF8kHoj90cFK8JLNdsqrGQfGa
VYZo3yF2igX105trapgptl04KnI3g4HiCrqXcx7nsBTL1HvYaPLSUeywl5o0
fW0X/a/TjMiGUonrFHOynHXcvbZIcVgSb0K9CtVs0mtN4YJUv6j58cscSzXP
RwtjnfYFVPntoN8jy/MEzh/cxcOJC+j79PSWuHYvAvt6K8992wXU7JH7hZL9
8QQW/qAHjNIL6O+YMfqE6TwCA3KuM3GbjHLYHc4fxlcRMLe25WVqyShp5w3W
hrGVQBtcGFUXSkanWo0fesp0E37nOK6ZGZNRiCXxvD83Stj+KXJ1QZCMpsUs
taYpzBDWNweL/Gbm0cdrjeyxfMuElcOx+3mL5tF/LhlZn1LeJCyqGbh9fDyP
Jv/YPfsyZo8wZ8vUjmjOo8vnuyuExDAw/aJGtmPfPJpRdpLWVp0RJvK9Iu16
51CtVnsjEzF2GO2UX9lNn0Npn9RF9q1ywuAvsmHEnTnUdLLaLa2BB3oFswpE
FefQyoEMf6uD/NClYcVZRjOHlmVOenqQBaDd/qCrXuMsmg2+gZlvj8L3Vz9/
jEXOos+vKnvxJ4tAc9ELaffrs2hnkcmG7vgJaOjRCGc5PotOP04wWvQQh7rf
vxdTFmdQ9+nhjS5pKag+VqIvXzqDak+pcSYbykCFlkteg98M+qzJ8J1IqhyU
3Tm578blGVRVZGFcXUARiooTiAHDJFTTU5MjK/8s5PVfleTPJqGDUZXmSQ0A
/9Cyv8q998eygn4XXpyDbNFvZHVVErqOGgqI6qvD20u+ut04EuqkaMtnJq0B
ac5nchy/T6M6ozpBrVKakBy1wkobN41GMKw8vat3EWKHbrWISUyj3NOqD6fm
L8NrjIBExfoU+inWUq9JUR/CxbpfGFZOodrMI9c4gg0g+J62zqMrU6jRzA65
8m8jCIil/8h+eAqdTQqM5iFfBb9/y5kzJifR4PzcoYJgY/DCSzY1e0yi5r6f
/WP2zMBdfPqklfokGhHgv9HUbQH3DVKD11gmUTbPVmWB+hvgFM+lfSRlAl29
bibx2NUK7Cub3xfYTaDKYoInioOtwXbiGaOm7ASaLRuZ6phzEywlN7/drRtH
rXWdjyvw2YCFUf4JTNg4mkVnCJWWtmDqYR8UazqOqhK+z+UX3QbDmn7Nqrkx
1DwyXKDkqQOoG1fVcXKNoUeNTdVGB53BMDDNQH14FF0t26dMynIBy2K//nv/
jKKeo2O3hT1cwevAheV2zVG01CMoMEbcDT51NR6O8RpBe1YfanOMPoRa/Mes
+osjKH1IaaTZsDu0KYbKbvKMoMfmnVRjJzyAHKN30TR/GNU62P1VH+sFunlZ
JIXmIXQhUTzulK4P2O9z2IuxGULfZztgXWd8INBZgnuLZgi9nfayKCLYFyql
CpAy+UEU7bg6HdH5FGTyy2IguR99OIDODCY9A10O739SlPvRzPbVL5rmAeDg
gtTQtvehzOUlwzP8gZAh/ZVcw9CHbg5UE/ZlBwFPQauGlmsPKkNT7Hv8VwjI
cIabv2fpQfuZzhgW9r4APdcrLkzvutFqpo3QnopQCJLpTmju60J576zqi0S9
gu2CkRV9jU607i1J+Nm/4cDDlcFYMNSBntX27rdAIkD2no0Al2cHOmf/7Gf+
1whwlJ3V7shpR+UmOvxnuyJhsHA11ZT3J2qIm+W5wB8N21zFxaUFbahrv/dc
bkE0HHDzaOG/3IZeKjBjrteJAX2535sDvj/QuCMdYtzPY8Hfjj2ltpOIeqoh
LD1H40HHQX6nw6sBvbknrCronALM06zjUZ++obPup7OKvqdA49+TTVfJ9Shu
Ide3UiYVtG7ExHf8VYdaMmx9v/grFc4bbJ3pUKtB/e8V87gmpYOnk+dKFkcp
OnLRdyFC8h1s2p6qOeFXgtYycZcvZb2DB1b9EVmrn9H+zDdn1o5lgasRQSar
qxDdSr2StHbkPXS4YUZ1VT6gQ/JJCqfEPkDerZTpG3GuaNuMmPlYWC6UMyIu
YQqm8EDE12KRMw9e2iNC7+SfgKDTpsy1G3lQqPtN2+Hca4gqpwup38gDO/P+
48Wv3wLCYMfTKFcAtVY2PNcrioEsHsER+7MIlv7+wCp15RtIE7CG6QGlcJqZ
V9vkVANwqaOHVuZLwT7fP8CHvhH0eS9KFF4tg/Hd63vfC5vg3dX+e06i5dAd
vW/JZT8ROBlcx5Sb/wXL8TMzPTNtsNi5aCwbUQlaPCkt/B97wC4QFxq1WAM2
dp2zkry94FyudYpOtBaelbMwnffvhbeWhWf1zWuh2trjgqNFH7zEM409+1oL
Z3MN0XKWAbDQWLvJHPsVeDOeducoDAOLTOBtQdl6YFGVb9SLGQMrk89MXqcb
Idj8RM6/DWMwnfrabdy4EfCe/BGndsagr0GCPOnTCHTFtGZ4q3EQfaiklv+j
ETalWkkVJyfAP1qj4bBTEzzQq2oRvz4BXkfDWfheN8HKnaL8uFcTIMkxVZ3w
pQnI2XEeD1YnYKzbtFSOvhnGhW0ZT1dMwifLJUm7sGawVjebj1+chBcGorb2
Bc0wZHX5B+OxKXAQ++Q2+rMZepNk30wEToG1ftD509wt8J2XRizRYBosGuM4
N8JaQFdxhYXZfxq81eRNXHJaoOnq5KL752nYFPHo0m9qgbqI5hIjfhKwLGUU
KdC3QhnLGy2WCRIMTx7VsHRoBaVTL8Q9D8zAF4bkwjq/Vvh88cm+6YszoHhw
P+oT3wp5Abe6a3JmAGkNG5z81gqnM03KpUdmYNjAMeTlYCt8qLmUksw1C7qB
0zjflVZ4SyNz+5H7LKQ02Mer8hNBWEBEh5Q9C2nF5y/TnyZCqiqvlPHALLzi
s91jQoiQ4Pl7Q0ZtDhx/iUd3WRHh4JulvhS3ObhtkcEV60KEmOJxlO3dHDxe
Ya4J9yFCxGpj4AzzPLAGXCEdTyDCPq4KBxPCPKRY47fQLCKESufr1TnPwx3F
K45BRURg0s+QlUufB8a1FPYnKBGCnGIOpHXMw3KIWW5qAxFwocG/2BnIUDxH
OkBuI4Lfh8dDj8+QYQz/hdu6jwg0jc41s45k2GiRvv9rlAje0zffmSaTIUCy
gq6ERIQdnHFI/Q8y8B7+Fhy1QAQPEe278pgFkAv80hO+SoR1ddUr6QoLYHdj
pyx7kwhu1lKKHHYLoBS5vTvwiwjLPsf4n8QvgCzPEUex30S4m8yzN9eyAGNd
39uC9/7ED/q7SNAsAmeL1++9P5Z38r75N98i3Llr+yjwj9tTacxK5BahjrFD
YXuXCK4dT/VZ9BehzHXwktmf/PsYsZqWDotwnBEblL1BhJyzgapFAYswcaqx
ZH6ZCDrOjHIMaYvwXTn3g+g8EWbSQ05a/LsINeHyp00m/9Sri1Uor3sRYiIG
WZ8NEkGUOewAZnURTsSf4s3rIEItgZPNhH0JDJmSDvY3EcHa9TXm48klmCUU
jzJX/anfW55fexpL0Bazqar2iQjJPbFLV6yWYPje2Jbvn34RWPmn33ktwZL0
1lhLHBH6kcTBXzF/zqXKGk68IAJvVmpTeusSVDherOBxJMLnvmPVG6QluGXL
ezvXjAhG7G9LLmGXweDIG3VrLSKEP8jOXFFZBqezn74KCRFBKls8QdN4GQyt
ruDlWIjQOpATEe+6DKR/s/Ic1luBSaPwifr7ZUh84+187c/7znKXfxBTuwz2
nbRH2fNa4cLHYsfZoWUwqTvnshndCn5c5aaRPCuwfmb3yG3rVtgZqZUd81uB
E11B0kyLLRDHrXlSMXkFWlh4L0X/aAGliw2CIaUrYDvn5GRX0AL381pYZZdW
oF/Yg2HRpQXI3p1TT2+swrdeEUzLdDMM80/HH1VegylTrlnlkibw1rOPeGC0
BhqZVWsBr5rgkN9cUOPdNSAEXR7VtGkC05nF+65v18A9jD5GirMJ2kq29Kq5
1mGRkZ00e7MRaq8yY6zJ66CV0knjvfQN2jjo1RUYN6BRTNZUpfobDLVs+zIJ
b4CCn+aPhIhvsK0xs1dgugElKlrl12S+gZRCwy/6rxuQ1P8YXbxTDwk8gSuZ
8Zugn2X2nL37K7h10Y2RtLbh/Zfh5KDgangauS1UcXMb5vpQk3mjanilt2wZ
4b0N2o/72C4JVEN2/cjgmaJtUPnpzrZTWAXDxZW9IQK/4OyEQKL3QCXoxHq3
Saz/AqZuH9Y8mwo4Zrpd5ZK+C4o5aTQ9W8WQxX5j9mH5Llhtf/apTywG8bqq
/d4du3DwWfJxVbViUJB9bhuM/w0VDWJCxBefQYuVlzXd4TdIKTdq4MQ+gWOV
vEm77B64bN+zf+ZbAIsP3/j26uyBTdnI9xnJArh/ejd7+NYeXH7OrXJoKB+8
42t352L2IAZlNlyFfAi/fyUdu7MHOmgPyzJzHvS9VnrIb02D8PnVOcknfYAj
zjMhSU40iPKO8NwWzwewvJSQIvSIBvF6/6bAMzwbxmlpGo+/pkFUriSmZIa8
B7JT/SG5OhqE9dvKe/3X74Dm4rVqnZO0iJ85yxf31XRQE2boIirQIsfZuB++
D0wH/70vs4bqtEhiZUTU7UPpwPj5MLepBS0y1lXrEaCdBpzHJmxvvaRFQotI
gYslKSCye4/Ve5kWefq6EbNeHA+xJ+0z2GnokMILoZ3ie3HAZGKpkspKh+xK
PDiScjEOyAU6drUn6JBrWKPGI9Ox8Pm2yFemv+iQyFKXzFztaDgRzW+R4EiH
pGzGqOxmR0FcDceKhOefeMKBMh22KPA+8lvQIIoO0dEtlWwfiIQL7Z1eMU10
SKZZLV1JcjiU0LZwifX8ccX4uuaBcDgpWZNdOkmHKP0O00wODwO24NzuAVp6
xGdFx5n18CvohCA5YSV65HEIua1LPwS07ng3fdKgRzJ+6mf/tA+G0jg3a80r
9IiXh5QQ6flzSFqzDLN3okcC8+MsRbsCweaD8lxeBj0y+sZbR/+jP3R3S/qp
FdAj96MlLzyZ9wNtnOjBdpQeOR9T89VQ1g9OW3FqbfTSI23u9Q0fm31hnWc2
XZUDg5zBahwQtfOG2+dHzhCPYJAaYtKnWJnH0OvS9cNSHIO0LTwXt8d4QUVz
zZ6fJgZh7vIILqr0gMCnCeaNjzFIODHwSmHsfdjOjVg2D8Egaz9l6UmpbuA4
EPR8PhaD0D06axJZcA/0le4X7yvCIPbGDd3fSS5QfctBN60KgzBZ+jwU2+cC
cpFWE7JEDNKQv5Xqq+oMvOTLXMYzGMQiR5r2oekdCOY/nz29gUGkd0b1vvY7
wI7WmXOeWCxiLDb+9MQdexhOF72bKIhF3jqlWqsX2UKW6V7j2DUsUlsZnXaz
wxqu+Z8yfnkTi6R8IK1ZtlgBfa7xmJIzFpGPKCyVJFrCDUzer9DnWOQdOiSB
G7oOLJL9gUrRWOQKP0OfPr8FlJoy7B9LwyJezzNtq+zMgDvXUlypHIuEldTx
x6gYQ3XPi5LRb1hkH/5llWrFVXDGfDkf2oFF+P0M1EMNjKDZlOP6KBmL/C1g
1PU+ywA8/VVJL35hEeWWTtsSB304nmt3X5EBh+wGfkmdeKQLTzHVoS+EcIip
7opB/yFtkJIk8ymexiHX1bLERw5owYDpwbcjZ3BI/G+XfPXTFyDY/4LMC00c
8mTf6xsaf50HpVzXCgUjHOKLNSw4nq0Gkz1J2iOWOMTCYeGkONu5P//Vps6Q
OzjEIPmv0BPcAAumxxaGA3CI0Gu9qpORypDgr/coJBKH5Kw3f7bmVgTt3Ed4
hRQcklX9cfxOtRxs9ryLHP6IQ1y4HmgSY2XgLaZdIOQLDlHG5PUxxkiBkSTN
R/k6HGJpWaNy7qEE0JqJKw234ZCLt4S5JZhOQo6/SW3wEA5Ruxx+dmBMFCxy
/fXl53DIXV3eD8a0wsDUm9c/tIlD7iXXm6b9JQTFmIHbwVg8Ujhv5hewcRj+
lmRck+PEI1HcecU+mXzAaSbvO3QEj/w++kENarih0t+KNfgUHmH0u83Tqs0J
Trmhb+SU8MjYeUZtV0c2ONT7RWToPB4h9SlW8e4xQANmMv+5AR5Zz4h68O4c
Bh5IchLkbuARTg9zXYUTNCBsRmgctMcjS9b+pqWXtwht/vbXnj/EI1t62Dnb
mysEn9zoUVl/PGLRfU1Ze2WOcLq32mkwDI8wdHy3VV8aJ/RhFraDEvHIm83i
afmjA4QgSf5A2Ww88sOmeMjywk+Cgpkm1+BnPHLWp+Vj6FA9Ydz/XnJQDR6p
OC9bGr9TSgjPTT4l+x2PnJPy06PLziYQepuKB/rxSE+Kf6agRBRhDrOpHkTC
I20abdbtog8IcZLC32XW8cj7pHIEe0eVoGmmbzFAx4D8d7616u81HchOdVpu
lpvMIar1e9tpBk5QvYuhDQ2Up9rEzDSzX5dqdixTZ4Dv/+RfcQ5YCqW6d7RL
wSKO6ozKzBjpQqqVvM6Z9o9Tbb3i3i+txUjx55Gp0X42JopvVHxdkElgpjiR
PjruyTYbxcNNrg3+7BwUz/QJs8XVcFJsExm91WK2n+LOH5aOuBluignXPh1n
jz9A8YGnDc8VJPkoJq3Yyp2eOEhxztwNm5ORhyieeMENGsJHKN5/75qlVJcA
xeY+p/Ynfhak+C1Tt0rGYyGK54sbAiOvHqV4Ton/OKfAMep9eq3BqKNUW7a6
RfGJUt1xs5VeSILqipe+w5IqVIeNT725bEy1XFgRy/NXVJPNRmpYIqnOEmF7
FBZN9eEyW1JMItW4yYN1bz9Q3a3i+6S2nuoIXI6CVhPVOj9655taqa6ykbP4
2UF1dviU0ugY1X9b7F+8NUW1wPFz70gzVL8uj+NeWqJaN7C+2W2NagbDVb/N
TaqrDwmpeO1Q/Z95P8X/BwYNez8=
     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN2Hk0lVHXAHD3EkKSzElkKirKWHE3kUpRmTOFDBnKWBkiQ6NkKpRMlZmS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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN2Xc4FWz8P/BjHus4KpunbCLjsZJyPnclhETZyUhEyS4zKytJklToMStU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     "]]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN13k01U8bAPDr3ixZS5es2aNSpJSyDCXJkorshESLouitFNlDJbtspShr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     "]]}, 
   {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN2Hc41l/8P3DrRgiJUKlkRkNCJe5XpAjJVlbIKiorKzMlVLaUUUgh2bOS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-10, 10}, {0., 0.9999779721924096}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.74342118659909*^9, 3.7434212386220655`*^9}, 
   3.7434214050995874`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%19", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQXfvc99P//8oHGKCgZJHE19t/EPyc2Mfft/9E8GMu
V/zN/4zg2+xfzPHgGYL/a9pPuQNnEfwKt6XeDbORzF/6ZwmDOYKf75BmLBmr
BOdvZC/IWzRREc6v7D6bqnlKAc7vunG6cMJjeTh/wyebwvX+cnD+vWPKGv9m
ysD5kiKbwj3eSMH5j3Y2PCiOloTzN0seVTi/QhzOF7rkuYtbWAzOr2UuO+Pc
KgLnf3gnPm31VSE4/6PRrx1fnATh/K+JS9Ruy/DD+QoBi88cPswN56e/V1LN
X8IB5+9j6ntT6cgK5xsdr0xzl2CC87P/L5z3Iuzvfhh/Uci7IIO53+B8IR6b
nL9hH+D8CfMk5hy3RvD5DL+enqiA4Pccvvg7mhXBF1sTE+5z5f1+y2X3mqsT
WuyELopufzD3/f6VixefnXVljx3/t3Nipenv9z+qrnDbIXLbjke6o4zT8P3+
f9MfM8958cGOw8Hx2txf7/YLZspufMDOaG+vniRpfPHdfvn9DAcuv+WyBwBu
wbp1
     "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwAmIQnd2yav6F8+/s5fczHLj8lsv+D1t49/GL7+w3SHHU
OAZz2VeqeuWbsry351fXzJ9Y9M/um7Nt8GKz9/bvBD5bGqu+tytJMjAXzHxv
/2JGSXuH9S27Tw3K0vWz39t/v/rnkeTvfXb588X+vzn73n6p91K1yOV9dt/u
tRTqMnywZ4AC07y65BRJBP/KQoaoHSYIftHVpgCeAAR/nU277ZY2BF+Ne4I4
yxcEX2LFwtOLz32E8/88PGL8uPkznH8klJsl6d03OF858tfBwsV/4XzVv8W8
dZ8YHWD8FZH/Tz0OY4Xz+Vm5rrU1csD5cfuOvjeaww3nz2WeNqv+Fx+c/+B0
0ckWfkE4/9VtFb5Zh4Xg/LTJ036ejRKB869dTMhheyUK59uFbVXnny0O54s3
new005eE819+TjfReyoF5697E5emNVkGzn/aI2rvqiIH54sUhyUYXJeH86Mb
tEXmblOA85dx3bBeUqsI57/dfrJ9cqgSnP/GQlpdSF4ZoZ7Z495UJQQ/4VzJ
VEk1BP9q8jlmRV0Ef19f4wN9awR/wpPnM33DEXyTCVt4OvsR/HdRDw/zTEbw
V6jyVU+YhuDL7k5/OX0ugs/2TOrYstUI/g3rxvojxxH8SWzrzDxOI/g+F2+9
PX0OwT+YZhJz+SqCv2ric4tHjxH8lBiRD6nPEXx5dcflL18h+FP2zBL9+BHB
92s/fqbkK4LPEfSl+ccPBP+QjKJ1zR8Ev/a576f//xF8AIxX76s=
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQB2IQXfvc99P//8oHGKCgZJHE19t/EPyc2Mfft/9E8GMu
V/zN/4zg2+xfzPHgGYL/a9pPuQNnEfwKt6XeDbORzF/6ZwmDOYKf75BmLBmr
BOdvZC/IWzRREc6v7D6bqnlKAc7vunG6cMJjeTh/wyebwvX+cnD+vWPKGv9m
ysD5kiKbwj3eSMH5j3Y2PCiOloTzN0seVTi/QhzOF7rkuYtbWAzOr2UuO+Pc
KgLnf3gnPm31VSE4/6PRrx1fnATh/K+JS9Ruy/DD+QoBi88cPswN56e/V1LN
X8IB5+9j6ntT6cgK5xsdr0xzl2CC87P/L5z3Iuzvfhh/Uci7IIO53+B8IR6b
nL9hH+D8CfMk5hy3RvD5DL+enqiA4Pccvvg7mhXBF1sTE+5z5f1+y2X3mqsT
XOyELopufzD3/f6VixefnXWlxo7/2zmx0vT3+6OqK9x2iMy245HuKOM0fL//
3/THzHNebLDjcHC8NvfXu/2CmbIbH7AftGNJ/WVqdOTd/pd/ZrKmcZ6zY+za
PPVY77v9z8+Fl1cZ3bD7ty7na1T4u/32M16KrXR8ZPfrsmroe4V3+xdN/3hu
kdkru28/7m1pfvV2f+3XU/wzJD/ZfZadISKx5e3+td4hSdqWP+w+OAWWrKl9
u3/+xb82fdP/271J57ri4P52/yeXG/sUNVnsX/QcNr4q8Hb/kt1ajOnOnPbZ
e+QOljG+3S+/n+HA5bdc9gAFRgo+
     "]], LineBox[CompressedData["
1:eJxNzAlIk2EcBvCl02+ZTFqKqSudeZHoPOYyrG+vqCmRR0Ir5xDR3EC6SLMi
Rc0Pt0GWtlScmRFerVCicmRiHpXYUry1uU1d6pzMbM1kimEF8b794eHhBw9/
Rsbl5CwrEokU9Sd/e+oaleADDLi/I3WPrdpx6Ko33rPRGDDMHOnZv0PhDJCX
XkhOY2CjoTKvOZLMyWPScFYaBmg3UxPYfiSOFw//pM3GgCmDSOmI38RHiWyu
5DoGNhNtjMJMM17UVqULJTDAn+YePWk24oGq3kvacgxQJoaFUaYFfIa8tiWu
w0CNRbEc5qnBxUw3UagcAyMCxWz6iTGczYvdp23HwLGiwedls/34ApFTL+7D
QFd0aEftdgde0VbvHzqMgcigkkQruRzHVUqFRo2BL4+JRo+AStxItkSJDRgY
jRnNGPfJw2VMr+GQDQw8fdQJbC4ex2N5SXyNFQWQ/t06kb8sckB+0taSG0JH
TlKNkzR+yL/Iu8pEYcjneCmN6gRkBxu7ydLi//6br5SaypBVuik2X4bc0N1Y
HfwSOTw/MkW9gJxhvqEOjtsN3T6v16mpdtBpXR/WQh7uga6zrpIVblGh55RX
BwiHvdArM15UWR8NWiCt2hzkOUJPjqRfsF1xgsa5r30dap2hnW8PSNhMF2iD
WcgKXHSFbjWmCQ5L6dCLd5w4MV4HoR1zuOlBU+7QqUX+jnXtHtBNdtMRDQUM
6FXFgEh6xhPaGO7mS3M/hPbWcdpKT+T0odxKFx/kicwha0YActfd4jlmBHL5
gr4m/iwyq/yVveQe8jfefJ+9FLnFm3qrvAr5wFuhoboO2XbJ9WPTM+TpiOLC
9/3I921b2XFK5FMjqlXlEHKPgMUfm0CWV+jDdV+Rz/Mdv2fpkd19I5sNK8gP
OmVOJhNygqj/c+5PZEryeonFgtxLZ0TkbyMX6ON/7Owg/wZ66Cfw
     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQB2IQXfvc99P//8oHGKCgZJHE19t/EPyc2Mfft/9E8GMu
V/zN/4zg2+xfzPHgGYL/a9pPuQNnEfwKt6XeDbORzF/6ZwmDOYKf75BmLBmr
BOdvZC/IWzRREc6v7D6bqnlKAc7vunG6cMJjeTh/wyebwvX+cnD+vWPKGv9m
ysD5kiKbwj3eSMH5j3Y2PCiOloTzN0seVTi/QhzOF7rkuYtbWAzOr2UuO+Pc
KgLnf3gnPm31VSE4/6PRrx1fnATh/K+JS9Ruy/DD+QoBi88cPswN56e/V1LN
X8IB5+9j6ntT6cgK51/YWKp01QTBf5QQG2GggeCz7tc58owPwfepPj07+A4L
nH/7M4e3bjmC/+NJ88oHa5jhfK4p2fetFyD4Ms7BotMnI/j2C5UafasQ/LbY
gxG73BH8GTwr+0StEfxVuyccKdBjPlCqoZZ5UEDHbk9Wxa/TiswHTvdvL3Mr
aLU7J5lgoC7KfGD5SwXnyKmr7R6ccE9r4mA+8PEhR4jJ8cN2n8r159z9zXQg
+1FSzpuOq3Ys6uKXLN4zHZhwdunE+d8e24le+8c+5RHTAfZNix6cXvbBTq31
me37q0wHfqhUrw87/tPOwuRcsddJpgOBS9QPnr7PZO/1eOvKpXuYDpiLcF6W
quSyjzvmfpADyJffz3Dg8lsuewAA7Oda
     "]], LineBox[CompressedData["
1:eJxFyn0s1HEcB/BDHjoXZSfOic6RYmHish2/Hy3ttlKboTlml4e7adbDsbYU
IjFlHJczcmpjEu3UVu4P18lD7By3ZPeACblzOzmP1S6xq7b6fN/be++9tjct
83piji2BQDjzp39XRH3RqppX4779hPdTZiKeVGSeLTyvwXv1fKHHuC3O/0jf
qZFq8E8UcnT4tgWro7M92+haPK44Zuug0zr26paAIa3V4k8bvLpety9iKsVI
kvKXFp87LaaeaJzEVr33+PM8HV7REp8WzZFhzjdO1W1P6fDeEauPW3crFjSU
2+MYO40zrrY+qlZzMdbhZxPUl9M44V+4uZqvoZ4z4AcyEvFsOfJg5u1zeemz
4OiexH4ZaQ7s2V6mkzAWwKSYyLFLjUvgh2nHJe8UyI6F1PrgXWRbqQ3b8Yoe
bAlTmeRBBrDen7c/RL4M7iM1sUgGEzjyWnFWNmUDPJzsvC9z7QeYnrozcLNt
Dxywl3+geMsm9r87U61jSyn2YFd7oqai1AmcIf+wHt7iDBbbiZpLdlzAC0q+
otz1EHhl1t+lecgNzBWKfk6wyWDNJCfPYcUdjKW8DXR94gH2KFNUMUIpYNM2
LyLE4AWWrGZwg4TeYEO1Ox7v7wMm56dwwrS+4LR7wWRx71FwB1HHbC+igc1S
RaUw2Q+8GkUNdPOlo78d63ODHzJHVdBAOYaszlLZ0U4iy2tKF0KZyAK9sSnh
MnKE4A2pqhZ5jb04RBIidwa43BGIkI/08UyNYmSHZa+Rjm5kHbO0ZHgUud5B
wmApkS9MzpiVKuQBbkT6lBq5q84Y9WUJOTudvJFjRPYNjHtuWkF+LGt239xE
vlg5Ol7wHdkp8dt9iwV50JvGvLuLXGRM2LJakX8Dn8IVqQ==
     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQXfvc99P//8oHGKCgZJHE19t/EPyc2Mfft/9E8GMu
V/zN/4zg2+xfzPHgGYL/a9pPuQNnEfwKt6XeDbORzF/6ZwmDOYKf75BmLBmr
BOdvZC/IWzRREc6v7D6bqnlKAc7vunG6cMJjeTh/wyebwvX+cnD+vWPKGv9m
ysD5kiKbwj3eSMH5j3Y2PCiOloTzN0seVTi/QhzOF7rkuYtbWAzOr2UuO+Pc
KgLnf3gnPm31VSE4/6PRrx1fnATh/K+JS9Ruy/DD+QoBi88cPswN56e/V1LN
X8IB5+9j6ntT6cgK5xsdr0xzl2CC87P/L5z3Iuzvfhh/Uci7IIO53+B8IR6b
nL9hH+B85/CDx4SEH8P5Ptmmf67WnITzuV/wPpm69QScfyrl2enQd8fhfI+4
6bOvxh+D810Cf1pddToM51flVX1eIbgLzt+QuuBF3KwiOH8Pp0PhBLNI+x1L
RIPZ/d7b9mU5KC43rbfnNzsXeGV9rF1YpoTwVb4e+wu//5cpT2q12+x3wivb
cYr9/NbH8t7WC+x2ZbDw5FTPshePzKz+p7TJLtFxQdq2qAX2bmcka0zFDtql
+tkd31a+2H7r6nlpzJfO2GVG31HfPmWZ/Z9bMQW/a67Z5WRUdWzfuNK+J7Si
+PiEB3YFpRIvt59bY6/9L6llYcRzu5KmbZ47Xq+3n8V4Jtn/8Hu7Pe5aoTEt
G+3zaz1cuf5/sbPzq2y9I7TZPuHQcQsp6d92B0JObI1ZuMW+yS9ziY0ao71T
tPizO/rb7OPevp7xJITV/khimljsvu32FSrKN66qcNn/y8nclvx9u738foYD
l99y2QMAqp0fFA==
     "]], LineBox[CompressedData["
1:eJxFzQlI02EYBvCZ5YX6mczUeW55pahRSyTp72fmAXmg5CwbbswTtQOVUFLz
Nk285tQ0EbM8ZhiCZmRpaXjNRBvmkcU859Y074wKM4j/+8DLww9eeOi8W4ER
RygUitfh/etJJQ/MwQib9VLeitc0XDOSv+QrPBC+saca1MtXc/3Y1dOeFohw
dLuEGFIouzL26mZ0OAjftOxjbY0eEPHMDKWGWISnuZz7bPk+0R/PO3UuCeEy
t5WIPNo2QW13DxjMRpgp98phFSqI8O8WyddKEXYPEC1Sni0RHfYq9d9qEX7K
WDD6MzJHHIuTDqUKEZ5UbbqSThUTLOHQBupCuEWLmTbTNkg0rrYYPO4/3Pfr
rS+afUXsWT3AzHGEheqy9TPNQsIrIi56YA7hsbMxw7xgAVHV4FtyVYbwxRj3
RIPOO8TqvMNL+S7CP87bZAqOYsJYR+02oaSDKf9z6fl+Vp4qOM5PVjmuBRas
zbQaUsE9hSO9PBp4xa5b3GoOdop59OuCPXhqJfQyzxNMyfXntPqAbSxxwk4g
OCmMXpPLAdMki3JhEpg9E12wLQRLRPHD2eg4afPyHNOgE2AuuyrB0gQsUbwx
GbAFz2upx6t6ghf862gFKeBlsSi2WAaWf7bQru7XJR3Jr/j5IYRK+tMEN05F
rkeaYHVaoxp90vqZw/lOjoakZdtRTIdlGuk2RWikLd8Y9gv1XD0sTElTE1jc
01NmpK+n21FrX5iTbtSYdnmSSie91jWcxw9ikFY4G1nrmp2Ef2XvrwIGmDuW
KDC0Ak+GjSnT7cE9RRkSRxdwyZL0oW8wmFnSoZlfDF4Pme/X5IObLbXvllSA
TbqjZJW1YJUV2kBjK3jaJePe+0FwmUqbk7cI7DMxuyYaA7+LZLLFk2BhqdR5
YREczqZuREjBZtZuTTI5uPx1td7mJtgvb3A0cResFriTtb8P7jOmu6T8BqdK
fbcODsB/AUnxMQA=
     "]]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBGIQXfvc99P//8oHGKCgZJHE19t/EPyc2Mfft/9E8GMu
V/zN/4zg2+xfzPHgGYL/a9pPuQNnEfwKt6XeDbORzF/6ZwmDOYKf75BmLBmr
BOdvZC/IWzRREc6v7D6bqnlKAc7vunG6cMJjeTh/wyebwvX+cnD+vWPKGv9m
ysD5kiKbwj3eSMH5j3Y2PCiOloTzN0seVTi/QhzOF7rkuYtbWAzOr2UuO+Pc
KgLnf3gnPm31VSE4/6PRrx1fnATh/K+JS9Ruy/DD+QoBi88cPswN56e/V1LN
X8IB52+Z7RDweBqCz+QRVx3eieDPWTDzon0egn8pUKBOwALBt9ny99rG0+wI
91fe6PjyiQ3OT1D9tjnjKYK/9qLw/TvXEXwPLX/To3sQ/NrbRx9ObUPwX9hu
tjKXQvD3MfW9qXRkhfMvbCxVumqC4D9KiI0w0EDwWffrHHnGh+D7VJ+eHXyH
Bc6//ZnDW7ccwX+z6ENDRxaC/y/wxrbHsQi+0oblSrNcEPysHLdfbEIIfo20
nkESK4Lfd0o0be8P5gMlmtzSb14tt1tQ+Xe2xBvmA6pzTzQZnX1nV698VXzP
I+YD8vsZDlx+y2UPAOBp0gc=
     "]], LineBox[CompressedData["
1:eJxFyltMEgAYBWDyFhOERRChJuIlt26yBs6iMOdqPqg1TJzknFOEVa6bPqWi
pMu5WlKkTooHw3ltPlW22SQRNSQpR6irrTQyhlMSTSMUqbb8/7OdnX3b4RRd
FZUEEAiEtL/9t41EibXtmEfP1hNeW5dCU7qvPa3r53r0wk6lJef4pnCrrUr3
nuHRu+IpvndnjMJsa5bB6f2lJ/xPV1D0XMAs2sd3+yNG0CK5IYrfg94wSfPl
5ehzG/yKmjx0+6GdmlYhOquxe9pMRD857xJxtevgmjvZ9cw6dIHh5cDWJTSL
Wxs3kYxWkfauX/ywBlYYUlt1JLSE2/Rlz81VMI18otQnXgan5Q6N0nbbwRmX
+Zu2ShPYLe0N42a/Sdk2+SR//GyLHcy/oiiWspbBxhxSUJFrHRyb5x26rvOB
431lYYqVHae23ZXnH7eLg8HU4NCp20oiuGBw5MfRxySwNrBZU+2lgGfNN0x1
1F3ghU9xFM0wDSxTN/+ekNDBU5OFpSELDLBQ/DyB+ogJZt4yNSQlssDOVTnv
yHw4uG+xQHZAHQmev8tIOR0XBaaXiQu502zwhZqDdO2LaHBH6IygvYoDXuo3
1atzYsCLyREJNHYs/gPTPzfFoAst5U2s/WhbsSWQcxg9eE85myhAq745WjNz
0TzVM3JDI9olmRsmq9Fd8ZQKVTN634Dc2aJFh3wPH+3oRc8IlNXGMfSDkL6k
dDM6Y/LjktmCHpLx8q02dM99R/JXO1qaT18ucaDZCamdzgX0w1cahtuNzqof
e1u+hiaKftZ6PGhDJEdQuYmucmSu+P3oP6kjEFw=
     "]]}, 
   {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxNzH1MzHEcB/Bfkktn5D5H3bHKReeh2EiW8r1ou5yH1W7IqEzuTElXsroy
56gwh+qGiVrK5WkVxejB6oOVpq7MlZSnS3RqnVqU7nTCZr+f9/bee69/3vOi
FVL5JIqiyJ/+3SOmzcMTE55I/cuhIteRN+OM4yJ7fjy0MI4wKG2Kb4wD6645
GnsZWy9a3FDPWCku3qi+8t9/8biOWsVYEbR3BS9SQLuclRBflDOPdqpGL1/0
3IP26ddNidk97rTvDgcm3gl1o/2+wXPhr9y5tHncivD1A3zaH6vUxqSdPNr3
ePUerTddaHNeSqrZMJv2Efvk5uBMLu3Fmrz9mSrGrzlPnZ6lMPYVOEs2xDIe
CLpdHxbKeIfqfW0kj7HjFIeoAg7jB2eX2IxsxrJZ0jyBA+OZ+coA2S/An8LK
fFHx3TW18wu6in8Ajobk73dcKSBxJfWppiHAFtcbj4TGDYTvO+C6qB8QVdL0
TdtlpLGGUxnbAxilLBye2ZJMkoP9w0veAlakPzH3nsgk85t2jZrbARWd2751
+GjJS+mJC8taAX3sN+69J88jR7tKfBMbAdtaJwrtB3XEO9pgqHgMOEO8U92f
UUq6+iwHv1cDft7nncFyuU9OJXpw/O4D3iifZh3LqSZ+FnF5SilgUppiYvLC
x+ST+kBY1XVAfntniu1BPdE6nh+0FgBqdXqueHITCcquPheYC7hFG3PcPesF
Mbt0+6i0gG4S/wDd1DZyuYClr9MALuDyN3WPdZD1wqVxdpmAV53DmqfI3pLR
si3sYBWguiwrRnDLSHR+h29npACeZ/fWyOU9RFpbKGlIADy+VL9PHttLKHHj
F1YsoL+X6XBVTR8p0389KdkDWGr3irJGmEnE1llCTQTgF1P+sQ83h4jTu4CG
5q2ATaGRIS9ahkmlLFo+PRTQIkoLnyMYIXDozrWctX/+O5zjh8KtBH+2rzOs
Buw+663mEBuJTx/v5voCThr5nrrLmxLNZXse2+YD2Gc5YzK22YmeayUel7wA
d3c2aJJy7UVKfkJdpzug0EUTY0tzEHkVXYyawwMc83uSLktjia4uf+YWPx3Q
vY5Cg9lJ9Bt1mnmD
     "]], LineBox[CompressedData["
1:eJxNzA0wm3ccB/AgnoesY0tlSrNqVMt5ixJpOt0/f29lbl6v1SbNyCh6Vu2K
0230UM+Jt2wsXuatej1vw4nOxul65m010xqKEokISjmqSjV6bW272z3//e6+
973P3fd+rIjLIVG6FApF8E/+7aCKyJwRJgYtfqN0PVyj8a9Te6R5LAwKAjaD
lUwa34n91OyYIwY/86i315ga8FUC81rNRxgsf3vltqcjxs8hTjrn+WAw9b3C
MO9wKp8nj+/knsJgun7IT9YNuvzFqRt+GjEGRV+s29ob6fALqYMTuXEYDK4K
l9owdsG64ND6bCYGWYWB3bayHVBBBCbnyjDYvH2/LYLxEvjJk3HuTQzW9zQt
xPVsAe1UnWy2CYNX9ib5/PXDc1BLHbPI7cDgcWrLtGHJM3CKTWlyvYdBsbjX
zf3qGtAR2vNmRzH4SZQVw4G2ApqJs305agx6+BecUM0vApGcCHJdxeDlgH2N
Z3QWAE3RolRrMZhQ1S+4Fa4B7VTVhRx9HLauCTMyX6rAebbhCw4dh0WMlva0
milAF7qmqw/g8K1lowe/dxx0EZ+/m2OHQ8OMCx8M+Y2CS3JpKYeHw3kvQ7/4
i0OAqeg4rPbC4fL0se59u3+AAeri7exgHG5XFyXVufeBJDYdcMJwSP/6XADX
pgtYCcGfM7E43IggBHf8O8AoERuafRWHO4H6qzGRrSBNXjznQuBQNBl63G+z
CTgqei7N5OPQYHw4xnOjGkxT119lVeKwVNv+xNWyEmSx90tcGnA4Et2uFp+U
Aa7QZ+9MGw5PpD1okqolYIFIqMrqxWGnl8ud8tffgAJ5lZ3LMA7dnTICdRti
AVAMtquUOJy6SdQcdDgNVqlaz6xlHI56j0aMHeGCMrbVsPM2Dn+8cRfqx735
2EcYJFLpGkDKf7dFpDyRGCPfktcnOjORgxRjFJUN8huqjlTiinxWKKhRBiAb
69MmMtP/93/zy8wNKbJi7hFXVIZc3VVTcrQVmZfiLlAuIEdsfqU86mtIuk2z
NKc0opEO6/x93bniHdKVesVlqa+MSM8Oxg8Qxu+TXpm2MirrpZOOlhXvPBCa
kJ4YEV/EVhikQegv1sblpqRNrw9kc9lmpJc3YziOj81JN6+GRdvKmKQf5zH4
3lYHSJskhIqdHlmQPpdmZ1LZdpB0LW3Srfoai/Ra+4BEdtqS9CpvvzXd4hDa
6/nOFFkii4cSi8yOII9HDumxHJA7v02fZbsh5y8slfqfQebk/7wn+zvkp0JN
7x4Zcv1ho+T8YuQPf41ZLqlExhbN79U2Ik+6paf29SN/jzVzfQeRPx1RrA0O
IXdHc0QPx5EbCpZ4c/PI50Umz6KWkC2s3euWV5AL75YxNjaQAyT99xNfIBuE
bGVotcg9TJZbymvka0v+z3d3kf8GjGK8sA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Full,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-10, 10}, {0., 0.0000513630147910267}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.743421225444312*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Kc", "[", 
     RowBox[{"r", ",", "2", ",", "0"}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7434214628638916`*^9, 3.743421478595791*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJw1mnk0VV/0wEuoUAnJlKlIaCKFuFtCkjJWColKVIQK+WaWKfM8z1NmIVM5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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-2, 2}, {0., 0.2499999644828209}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7434214640909615`*^9, 3.743421479516844*^9}}]
}, Open  ]]
},
WindowSize->{1055, 660},
WindowMargins->{{Automatic, 213}, {24, Automatic}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3743428024-9503418"->{
  Cell[2107, 69, 2176, 36, 81, "Print",
   CellTags->"Info3743428024-9503418"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3743428024-9503418", 70366, 1287}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1406, 41, 52, "Input"],
Cell[CellGroupData[{
Cell[1989, 65, 115, 2, 31, "Input"],
Cell[2107, 69, 2176, 36, 81, "Print",
 CellTags->"Info3743428024-9503418"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4320, 110, 1060, 27, 31, "Input"],
Cell[5383, 139, 38890, 658, 242, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44310, 802, 144, 4, 31, "Input"],
Cell[44457, 808, 12389, 228, 597, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56883, 1041, 319, 9, 31, "Input"],
Cell[57205, 1052, 12836, 222, 488, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


